Toward the Analytic Bootstrap of Energy Correlators

In this paper, we present a framework for the analytic bootstrap of three-point energy correlators, a crucial observable in $\mathcal{N}=4$ super Yang-Mills theory and quantum chromodynamics (QCD). Our approach combines spherical contour techniques, general physical constraints such as pole cancellations, and power correction data in the singular limits to determine its analytic expression. In contrast to previous bootstrap studies restricted to scattering amplitudes for supersymmetric theories, our framework makes use of the properties of Feynman integrals, marking a significant step toward bootstrapping realistic QCD observables. Using this method, we derive analytic expressions for leading-order three-point energy correlators with equal and unequal energy weights, where the latter are crucial ingredients for projected $N$-point energy correlators. We also apply the recently developed technique of analytic regression with lattice reduction as a way to bypass needing explicit expressions for the singular limits. Bridging theoretical advances in scattering amplitudes with the renewed interest in weighted cross-sections, our work opens the door to precision tests of QCD dynamics through analytic event-shape predictions.

==> anc/readme.txt <==
# Ancillary files for ''Toward the Analytic Bootstrap of Energy Correlators''

# Authors: Jianyu Gong, Andrzej Pokraka, Kai Yan and Xiaoyuan Zhang

# Gq[a,b,c] provides the analytic expressions for collinear limit of EEEC in the quark jet, with the energy power {a,b,c}. 

# Gg[a,b,c] provides the analytic expressions for collinear limit of EEEC in the gluon jet, with the energy power {a,b,c}. 

# The values of {a,b,c} we calculate is {1,1,1}, {2,1,1}, {1,2,1}, {1,1,2}, {2,2,1}, {2,1,2}, {1,2,2}, {3,1,1}, {1,3,1}, {1,1,3}, {2,2,2}. 

# We use the normalization g^4/(32 pi^5)*(-Delta3)^{-1/2}, with Delta3=(z-zb)^2. zb is the complex conjugate of z.
